Visual Programming: Compositional visual reasoning without training

We present VISPROG, a neuro-symbolic approach to solving complex and compositional visual tasks given natural language instructions. VISPROG avoids the need for any task-specific training. Instead, it uses the in-context learning ability of large language models to generate python-like modular programs, which are then executed to get both the solution and a comprehensive and interpretable rationale. Each line of the generated program may invoke one of several off-the-shelf computer vision models, image processing routines, or python functions to produce intermediate outputs that may be consumed by subsequent parts of the program. We demonstrate the flexibility of VISPROG on 4 diverse tasks - compositional visual question answering, zero-shot reasoning on image pairs, factual knowledge object tagging, and language-guided image editing. We believe neuro-symbolic approaches like VISPROG are an exciting avenue to easily and effectively expand the scope of AI systems to serve the long tail of complex tasks that people may wish to perform.

==> code/interpreter.py <==
# Instantiate modules
MODULES = dict(
  Loc=LocModule(),
  List=ListModule(),
  ...
)

# define interpreter
def interpret(prog: str,image: PIL.Image):
  state = dict(IMAGE=image)
  rationale = ""
  for step in prog.split("\n"):
    # get module 
    module_name = step.split(" | ")[0]
    module = MODULES[module_name]
    # execute module
    output,step_html = module.execute(step,state)
    # aggregate step summaries
    rationale += step_html
  return output, rationale

# generate program using GPT3
prog = GPT3.generate(
  prompt=f"{in_context_examples}\n{instruction}")
# execute program
output,rationale = interpret(
  prog,PIL.Image.open(image_path))

==> code/program_exec.py <==
MODULES = dict(
  LOC=LocModule(),
  SELECT=SelectModule(),
  ...
)

class GenericModule():
  def __init__(self):
    # load some trained model

  def html(self,inputs, input_var_names, output_var_name, output):
    # create a visual representation
    return f'<div>HTML string representing step inputs and outputs</div>'
      
  def parse(self,step):
    # parse step
    return inputs, input_var_names, output_var_name

  def execute(self,step,state):
    inputs, input_var_names, output_var_name = self.parse(step)
    
    # get values of input variables from state
    input_var_values = [state[v] for v in input_var_names]

    # perform computation 
    output = some_computation(inputs,input_var_values)

    # update state
    state[output_var_name] = output

    # visual step summary
    step_summary = self.html(
    inputs, input_var_names, output_var_name, output)

    return output, step_summary
		
def interpreter(prog,image):
  # interpreter for a program that takes image as input
  state = dict(IMAGE=image,QUESTION=question)
  visual_rationale = '<hr>'
  for step in prog.split('\n'):
      module_name = step.split(' | ')[0]
      module = MODULES[module_name]
      output, step_summary = module.execute(step,state)
      visual_rationale += step_summary + '<hr>'

  return output, visual_rationale
